Leptonic flavour transfer: a new window on flavour gauge symmetries

New flavour non-abelian gauge groups, which may arise as part of a fundamental theory of flavour, can lead to distinctive flavour-transfer processes. When restricted to the lepton sector, such processes partially mimic the standard charged current interactions at low energy. We explicitly study such constructions with various flavour structures, and investigate systematically all relevant accelerator-based constraints, exploring specific experimental signatures for these models. In the absence of flavour-breaking spurions, constraints from heavy lepton lifetime are found to dominate over most of the parameter space, with specific parts still open for future ee-collider searches. Numerical predictions are obtained using the \texttt{MARTY} framework, allowing us to consistently explore both the light- and heavy-mediator regimes. Finally, using \darkpack, we also assessed that extensions of such models could be compatible with dark matter relic density bounds.

==> anc/SU2f_l.cpp <==
#include "su2f_fromSM.h"

SU2f_Model::SU2f_Model(int model) : SM_Model(false), m_model(model) {
    this->init();
    this->refresh();
}

void SU2f_Model::init() {
    this->initContent();
    this->breakFlavor();
    this->getToLowEnergyLagrangian();
}

void SU2f_Model::initContent() {
    this->initGauge();
    this->initFermions();
    this->initScalars();
    this->initYukawas();
}

void SU2f_Model::breakFlavor() {
    breakGaugeSymmetry("f");
    this->toFlavorCartan();
    this->expandFlavorVev();
    this->initFlavorCouplings();
}

void SU2f_Model::getToLowEnergyLagrangian() {
    SM_Model::gaugeSymmetryBreaking();
    SM_Model::HiggsVEVExpansion();
    SM_Model::diagonalizeSMMassMatrices();
    SM_Model::replaceLeptonYukawa();
    SM_Model::replaceUpYukawa();
    SM_Model::replaceDownYukawa();
    breakFlavorSymmetry("su");
    SM_Model::flavorSymmetryBreaking();
    this->adjust();
}

void SU2f_Model::initGauge() {
    addGaugedGroup(mty::group::Type::SU, "f", 2, csl::constant_s("g_f"));
    addFlavorGroup("su", 3);
    SM_Model::initGauge();
    renameParticle("A_f", "V");
}

void SU2f_Model::initFermions() {
    SM_Model::initFermions();
    this->removeParticle("L");
    this->removeParticle("E_R");

    mty::Particle L = weylfermion_s("L", *this, mty::Chirality::Left);
    L->setGroupRep("L", 1);
    L->setGroupRep("Y", {-1, 2});
    L->setFundamentalFlavorRep("su");

    mty::Particle E = weylfermion_s("E_R", *this, mty::Chirality::Right);
    E->setGroupRep("Y", -1);
    E->setFundamentalFlavorRep("su");

    addParticles({L, E});
}

void SU2f_Model::initScalars() {
    SM_Model::initHiggsPotential();

    mty::Particle phi = mty::scalarboson_s("Phi;\\Phi", *this);
    phi->setGroupRep("f", 1);
    addParticle(phi);

    csl::Index I = generateIndex("f", phi);

    csl::Expr phiSquared = csl::GetComplexConjugate(phi(I)) * phi(I);
    csl::Expr m_phi = csl::constant_s("m_phi;m_\\phi");
    csl::Expr v_phi = csl::constant_s("v_phi;v_\\phi");
    addScalarCoupling(m_phi);
    addScalarCoupling(v_phi);

    addLagrangianTerm(m_phi * m_phi / 2 * phiSquared);
    addLagrangianTerm(-csl::pow_s(m_phi * phiSquared / v_phi, 2) / 2);
}

void SU2f_Model::initYukawas() {

    // Same as SM_Model

    auto *flavorSpace = mty::GetVectorSpace(*this, "SM_flavor");
    
    csl::Tensor Yu("Yu", {flavorSpace, flavorSpace});
    Yu->setComplexProperty(csl::ComplexProperty::Complex);
    csl::Tensor Yd("Yd", {flavorSpace, flavorSpace});
    Yd->setComplexProperty(csl::ComplexProperty::Complex);

    csl::Tensor eps = getVectorSpace("L", "Q")->getEpsilon();
    csl::Index I = flavorSpace->generateIndex();
    csl::Index J = flavorSpace->generateIndex();
    csl::Index a = generateIndex("C", "Q");
    csl::Index i = generateIndex("L", "Q");
    csl::Index j = generateIndex("L", "Q");
    csl::Index al = mty::DiracIndex();

    mty::Particle Q = getParticle("Q");
    mty::Particle U = getParticle("U_R");
    mty::Particle D = getParticle("D_R");
    mty::Particle H = getParticle("H");

    addLagrangianTerm(Yu({I, J}) * csl::GetComplexConjugate(H(i)) * eps({i, j})
                      * GetComplexConjugate(Q({I, a, j, al})) * U({J, a, al}), true);
    addLagrangianTerm(-Yd({I, J}) * H(i)
                      * GetComplexConjugate(Q({I, a, i, al})) * D({J, a, al}), true);

    addTensorCoupling(Yu);
    addTensorCoupling(Yd);

    // Different from SM_Model (different flavor group)

    auto *gaugedFlavorSpace = mty::GetVectorSpace(*this, "su");

    csl::Tensor Ye("Ye", {gaugedFlavorSpace, gaugedFlavorSpace});
    Ye->setComplexProperty(csl::ComplexProperty::Complex);

    mty::Particle L = getParticle("L");
    mty::Particle E = getParticle("E_R");
    csl::Index II = gaugedFlavorSpace->generateIndex();
    csl::Index JJ = gaugedFlavorSpace->generateIndex();

    addLagrangianTerm(-Ye({II, JJ}) * H(i)
                    * GetComplexConjugate(L({II, i, al})) * E({JJ, al}), true);

    addTensorCoupling(Ye);
}

void SU2f_Model::toFlavorCartan() {
    mty::Particle V1 = GetParticle(*this, "V_1");
    mty::Particle V2 = GetParticle(*this, "V_2");
    mty::Particle V = V1->generateSimilar("V");
    V->setSelfConjugate(false);

    mty::Particle cV1 = getParticle("c_V_1");
    mty::Particle cV2 = getParticle("c_V_2");
    mty::Particle cp = V->getGhostBoson();
    cp->setName("c_Vp;c_p");
    mty::Particle cm = mty::ghostboson_s("c_Vm;c_m", V, true);
    V->setConjugatedGhostBoson(cm);

    csl::Index mu = mty::MinkowskiIndex();
    csl::Index nu = mty::MinkowskiIndex();
    csl::Expr V_p = V(+mu);
    csl::Expr V_m = csl::GetComplexConjugate(V(+mu));
    csl::Expr F_p = V({+mu, +nu});
    csl::Expr F_m = csl::GetComplexConjugate(V({+mu, +nu}));

    csl::Expr sq2 = csl::sqrt_s(2);
    replace(V1, (V_p + V_m) / sq2);
    replace(V2, -CSL_I * (V_p - V_m) / sq2);
    replace(V1->getFieldStrength(), (F_p + F_m) / sq2);
    replace(V2->getFieldStrength(), -CSL_I * (F_p - F_m) / sq2);
    replace(cV1, (static_cast<csl::Expr>(cp) + static_cast<csl::Expr>(cm)) / sq2);
    replace(cV2, -CSL_I * (static_cast<csl::Expr>(cp) - static_cast<csl::Expr>(cm)) / sq2);
}

csl::Expr axisRotation(char axis, const csl::Expr &angle) {
    csl::Expr rotMatrix {};
    switch(axis) {
        case 'x': rotMatrix = csl::matrix_s({{CSL_1, CSL_0            , CSL_0             },
                                             {CSL_0, csl::cos_s(angle), -csl::sin_s(angle)},
                                             {CSL_0, csl::sin_s(angle), csl::cos_s(angle)}});
            break;
        case 'y': rotMatrix = csl::matrix_s({{csl::cos_s(angle), CSL_0, -csl::sin_s(angle)},
                                             {CSL_0            , CSL_1, CSL_0             },
                                             {csl::sin_s(angle), CSL_0, csl::cos_s(angle)}});
            break;
        case 'z': rotMatrix = csl::matrix_s({{csl::cos_s(angle), -csl::sin_s(angle), CSL_0},
                                             {csl::sin_s(angle), csl::cos_s(angle),  CSL_0},
                                             {CSL_0            , CSL_0             , CSL_1}});
            break;
    }
    return rotMatrix;
}

csl::Expr mtxProd(const csl::Expr& A, const csl::Expr& B) {
    const int N = static_cast<int>(csl::Size(A));
    csl::Expr AB = csl::matrix_s(N, N);
    for(size_t i = 0; i != N; ++i) {
        for(size_t j = 0; j != N; ++j) {
            csl::Expr AB_ij = CSL_0;
            for(size_t k = 0; k != N; ++k) {
                AB_ij += A[i][k] * B[k][j];
            }
            AB[i][j] = AB_ij;
        }
    }
    return AB;
}

csl::Expr hermitian(const csl::Expr& A) {
    const int N = static_cast<int>(csl::Size(A));
    csl::Expr A_T = csl::matrix_s(N, N);
    for(size_t i = 0; i != N; ++i) {
        for(size_t j = 0; j != N; ++j) {
            A_T[i][j] = csl::GetComplexConjugate(A[j][i]);
        }
    }
    return A_T;
}

csl::Expr mtxProd(const std::vector<csl::Expr>& factors) {
    if(std::size(factors) == 1) {
        return factors[0];
    } else {
        return mtxProd(factors[0], mtxProd(std::vector<csl::Expr>(factors.begin() + 1, factors.end())));
    }
}

csl::Expr rotation(const csl::Expr &t_x, const csl::Expr &t_y, const csl::Expr &t_z) {
    csl::Expr V_x = axisRotation('x', t_x);
    csl::Expr V_y = axisRotation('y', t_y);
    csl::Expr V_z = axisRotation('z', t_z);
    return mtxProd({V_z, V_x, V_y});
}

csl::Tensor Q(const std::string& name, const csl::Expr& T, const csl::Space* space,
              const csl::Expr &t_12, const csl::Expr &t_23, const csl::Expr &t_13) {
    csl::Expr V_mtx = rotation(t_23, t_13, t_12);
    csl::Tensor Q = csl::tensor_s(name, {space, space},
                                  mtxProd({hermitian(V_mtx), T, V_mtx}));
    return Q;
}

csl::Expr Q_mtx(const csl::Expr& T, const csl::Expr &t_12, const csl::Expr &t_23, const csl::Expr &t_13) {
    csl::Expr V_mtx = rotation(t_23, t_13, t_12);
    return mtxProd({hermitian(V_mtx), T, V_mtx});
}

csl::Expr get_T_p(int model) {
    switch (model) {
        case 12:
            return csl::matrix_s({{CSL_0, CSL_1, CSL_0},
                                   {CSL_0, CSL_0, CSL_0},
                                   {CSL_0, CSL_0, CSL_0}}) / csl::sqrt_s(2);
        case 13:
            return csl::matrix_s({{CSL_0, CSL_0, CSL_1},
                                   {CSL_0, CSL_0, CSL_0},
                                   {CSL_0, CSL_0, CSL_0}}) / csl::sqrt_s(2);
        case 23:
            return csl::matrix_s({{CSL_0, CSL_0, CSL_0},
                                   {CSL_0, CSL_0, CSL_1},
                                   {CSL_0, CSL_0, CSL_0}}) / csl::sqrt_s(2);
    }
}

csl::Expr get_T_3(int model) {
    switch (model) {
        case 12:
            return csl::matrix_s({{CSL_HALF, CSL_0, CSL_0},
                                   {CSL_0, -CSL_HALF, CSL_0},
                                   {CSL_0, CSL_0, CSL_0}});
        case 13:
            return csl::matrix_s({{CSL_HALF, CSL_0, CSL_0},
                                   {CSL_0, CSL_0, CSL_0},
                                   {CSL_0, CSL_0, -CSL_HALF}});
        case 23:
            return csl::matrix_s({{CSL_0, CSL_0, CSL_0},
                                   {CSL_0, CSL_HALF, CSL_0},
                                   {CSL_0, CSL_0, -CSL_HALF}});
    }
}

void SU2f_Model::initFlavorCouplings() {
    auto flavorSpace = mty::GetVectorSpace(*this, "su");
    csl::Index I = flavorSpace->generateIndex();
    csl::Index J = flavorSpace->generateIndex();
    csl::Index i = generateIndex("L", "L");
    csl::Index mu = mty::MinkowskiIndex();
    csl::Index al = mty::DiracIndex();
    csl::Index be = mty::DiracIndex();
    csl::Tensor gamma = mty::DiracGamma();
    csl::Expr g = getScalarCoupling("g_f");

    mty::Particle V = getParticle("V");
    mty::Particle V_3 = getParticle("V_3");
    mty::Particle L = getParticle("L");
    mty::Particle E = getParticle("E_R");

    csl::Expr T_p = get_T_p(this->m_model);
    csl::Expr T_3 = get_T_3(this->m_model);

    csl::Expr tl_12 = csl::constant_s("gl;\\theta_{12}^L");
    csl::Expr tr_12 = csl::constant_s("gr;\\theta_{12}^R");
    csl::Expr tl_13 = csl::constant_s("bl;\\theta_{13}^L");
    csl::Expr tr_13 = csl::constant_s("br;\\theta_{13}^R");
    csl::Expr tl_23 = csl::constant_s("al;\\theta_{23}^L");
    csl::Expr tr_23 = csl::constant_s("ar;\\theta_{23}^R");
    csl::Tensor Q_L = Q("Q_L", T_p, flavorSpace, tl_12, tl_23, tl_13);
    csl::Tensor Q_3_L = Q("Q_3_L", T_3, flavorSpace, tl_12, tl_23, tl_13);
    csl::Tensor Q_R = Q("Q_R", T_p, flavorSpace, tr_12, tr_23, tr_13);
    csl::Tensor Q_3_R = Q("Q_3_R", T_3, flavorSpace, tr_12, tr_23, tr_13);

    addLagrangianTerm(
            -g * V(+mu) * csl::GetComplexConjugate(L({I, i, al})) * Q_L({I, J})
            * gamma({mu, al, be}) * L({J, i, be}), true
    );
    addLagrangianTerm(
            -g * V_3(+mu) * csl::GetComplexConjugate(L({I, i, al})) * Q_3_L({I, J})
            * gamma({mu, al, be}) * L({J, i, be})
    );
    addLagrangianTerm(
            -g * V(+mu) * csl::GetComplexConjugate(E({I, al})) * Q_R({I, J})
            * gamma({mu, al, be}) * E({J, be}), true
    );
    addLagrangianTerm(
            -g * V_3(+mu) * csl::GetComplexConjugate(E({I, al})) * Q_3_R({I, J})
            * gamma({mu, al, be}) * E({J, be})
    );

    addScalarCoupling(tl_12);
    addScalarCoupling(tl_13);
    addScalarCoupling(tl_23);
    addScalarCoupling(tr_12);
    addScalarCoupling(tr_13);
    addScalarCoupling(tr_23);
}

void SU2f_Model::expandFlavorVev() {
    mty::Particle phi_1 = getParticle("Phi_1");
    mty::Particle phi_2 = getParticle("Phi_2");
    csl::Expr v = getScalarCoupling("v_phi");

    mty::Particle phi = mty::scalarboson_s("phi;\\phi", *this);     // Flavon
    mty::Particle chi_0 = mty::scalarboson_s("chi_0;\\chi^0", *this);
    mty::Particle chi_p = mty::scalarboson_s("chi_p;\\chi^p", *this);
    phi->setSelfConjugate(true);
    chi_0->setSelfConjugate(true);

    replace(phi_1, chi_p());
    replace(phi_2, (v + phi() + CSL_I * chi_0()) / csl::sqrt_s(2));
}

void SU2f_Model::adjust() {
    csl::Expr M_V = csl::constant_s("M_V"); // V mass
    csl::Expr g_f = getScalarCoupling("g_f");
    csl::Expr v_phi = getScalarCoupling("v_phi");

    getParticle("V")->setMass(M_V);
    replace(getParticle("V")->getMass(), M_V);

    getParticle("V_3")->setMass(M_V);
    replace(getParticle("V_3")->getMass(), M_V);
    replace(v_phi, 2 * M_V / g_f);

    promoteToGoldstone("chi_0", "V_3");
    promoteToGoldstone("chi_p", "V");

    SM_Model::adjust();
    diracFermionEmbedding("e_L", "e_R");
    diracFermionEmbedding("mu_L", "mu_R");
    diracFermionEmbedding("tau_L", "tau_R");
    addGoldstoneFermionInteractions();
}

void SU2f_Model::addGoldstoneFermionInteractions() {
    csl::Expr masses[3] {
        mty::sm_input::m_e,
        mty::sm_input::m_mu,
        mty::sm_input::m_tau,
    };

    mty::Particle leptons[3] {
        getParticle("e"),
        getParticle("mu"),
        getParticle("tau"),
    };

    mty::Particle chi_p = getParticle("chi_p");
    mty::Particle chi_0 = getParticle("chi_0");

    csl::Expr gf = getScalarCoupling("g_f");
    csl::Expr M_V = getParticle("V")->getMass();

    csl::Expr T_p = get_T_p(m_model);
    csl::Expr T_3 = get_T_3(m_model);
    csl::Expr Q_p_L = Q_mtx(T_p, getScalarCoupling("gl"), getScalarCoupling("al"), getScalarCoupling("bl"));
    csl::Expr Q_p_R = Q_mtx(T_p, getScalarCoupling("gr"), getScalarCoupling("ar"), getScalarCoupling("br"));
    csl::Expr Q_3_L = Q_mtx(T_3, getScalarCoupling("gl"), getScalarCoupling("al"), getScalarCoupling("bl"));
    csl::Expr Q_3_R = Q_mtx(T_3, getScalarCoupling("gr"), getScalarCoupling("ar"), getScalarCoupling("br"));

    csl::Expr Q_1_L = (Q_p_L + hermitian(Q_p_L)) / csl::sqrt_s(2);
    csl::Expr Q_1_R = (Q_p_R + hermitian(Q_p_R)) / csl::sqrt_s(2);
    csl::Expr Q_2_L = CSL_I * (Q_p_L - hermitian(Q_p_L)) / csl::sqrt_s(2);
    csl::Expr Q_2_R = CSL_I * (Q_p_R - hermitian(Q_p_R)) / csl::sqrt_s(2);

    csl::Index al = mty::DiracIndex();
    csl::Index be = mty::DiracIndex();
    csl::Tensor PL = mty::DiracPL();
    csl::Tensor PR = mty::DiracPR();

    // Adapted from 1911.06279
    auto chi_1 = (chi_p() + csl::GetComplexConjugate(chi_p())) / csl::sqrt_s(2);
    auto chi_2 = CSL_I * (chi_p() - csl::GetComplexConjugate(chi_p())) / csl::sqrt_s(2);
    for (size_t i = 0; i < 3; i++) {
        for (size_t j = 0; j < 3; j++) {
            addLagrangianTerm(
                CSL_I * gf / M_V * chi_1 * 
                csl::GetComplexConjugate(leptons[i](al)) * (
                    (masses[i] * Q_1_R[i][j] - masses[j] * Q_1_L[i][j]) * PR({al, be})
                    + (masses[i] * Q_1_L[i][j] - masses[j] * Q_1_R[i][j]) * PL({al, be})
                ) * leptons[j](be), false 
            );

            addLagrangianTerm(
                CSL_I * gf / M_V * chi_2 * 
                csl::GetComplexConjugate(leptons[i](al)) * (
                    (masses[i] * Q_2_R[i][j] - masses[j] * Q_2_L[i][j]) * PR({al, be})
                    + (masses[i] * Q_2_L[i][j] - masses[j] * Q_2_R[i][j]) * PL({al, be})
                ) * leptons[j](be), false
            );

            addLagrangianTerm(
                CSL_I * gf / M_V * chi_0() * 
                csl::GetComplexConjugate(leptons[i](al)) * (
                    (masses[i] * Q_3_R[i][j] - masses[j] * Q_3_L[i][j]) * PR({al, be})
                    + (masses[i] * Q_3_L[i][j] - masses[j] * Q_3_R[i][j]) * PL({al, be})
                ) * leptons[j](be), false
            );
        }
    }

}


==> anc/SU2f_l.h <==
#ifndef SU2F_MODEL_SU2F_MODEL_H
#define SU2F_MODEL_SU2F_MODEL_H

#include <marty.h>
#include <marty/models/sm.h>

class SU2f_Model : public mty::SM_Model {
public:

    SU2f_Model(int model);
    
    void init();
    void initContent();
    void breakFlavor();
    void getToLowEnergyLagrangian();
    void initGauge();
    void initFermions();
    void initScalars();
    void initYukawas();
    void toFlavorCartan();
    void initFlavorCouplings();
    void expandFlavorVev();
    void adjust();
    void addGoldstoneFermionInteractions();

private:
    int m_model;

};

#endif //SU2F_MODEL_SU2F_MODEL_H

